What's Live? Understanding Distributed Consensus

Distributed consensus algorithms such as Paxos have been studied extensively. They all use the same definition of safety. Liveness is especially important in practice despite well-known theoretical impossibility results. However, many different liveness properties and assumptions have been stated, and there are no systematic comparisons for better understanding of these properties. This paper systematically studies and compares different liveness properties stated for over 30 prominent consensus algorithms and variants. We introduce a precise high-level language and formally specify these properties in the language. We then create a hierarchy of liveness properties combining two hierarchies of the assumptions used and a hierarchy of the assertions made, and compare the strengths and weaknesses of algorithms that ensure these properties. Our formal specifications and systematic comparisons led to the discovery of a range of problems in various stated liveness properties, from too weak assumptions for which no liveness assertions can hold, to too strong assumptions making it trivial to achieve the assertions. We also developed TLA+ specifications of these liveness properties, and we use model checking of execution steps to illustrate liveness patterns for Paxos.

==> ModelCheckTicks/runme.py <==
import os
import subprocess
import re
from pathlib import Path
from itertools import combinations
import matplotlib.pyplot as plt
import json
import copy
import pandas as pd

'''
The number of times model checking will be performed for a variable.
For example if TRIES_BALLOTS = 2 then, model checking will be performed with 2
ballots, say 2 and 3. The total number of models checked is equal to the
product of all the TRIES_* constants. Successive models are generated from current
`config` by INCREMENTING one of the config parameter TRIES_* number of times,
and appropriately resetting other parameters.
'''
TRIES_BALLOTS = 2
TRIES_PROPOSERS = 3 # TODO: Currently ignored. May not be needed for considered specs
TRIES_ACCEPTORS = 1
TRIES_START = 4

'''
Maximum number of tries for stable duration length. The script stops when it finds
a model in which consensus can be reached within MAXTRIES_DURATION tries for duration.
'''
MAXTRIES_DURATION = 20

'''
config is the current model being run. It is initialized as the first model to
be checked for each file.
'''
config = {
    'PaxosUs_MC.tla' : [2, 0, 3, 0, 0]
}
CONFIG_IDX_BALLOTS = 0
CONFIG_IDX_PROPOSERS = 1
CONFIG_IDX_ACCEPTORS = 2
CONFIG_IDX_STABLE_START = 3
CONFIG_IDX_STABLE_DURATION = 4

IDX_TO_STR_IN_MC_FILE = [
    'MC_Ballots',
    'MC_Proposers',
    'MC_Acceptors',
    'STABLE_START',
    'STABLE_DURATION'
]

'''
Stores data for plotting.
TODO: May not be needed since using DataFrame
'''
PLOT_STABLE_START = 0
PLOT_STATES = 1
plots = {key:[dict(), dict()] for key in config.keys()}

'''
Stores results for each run
'''
result = {key:[] for key in config.keys()}

def pythonlist_to_tlaset(l):
    return '{' + ','.join([str(x) for x in l]) + '}'

'''
Updates the given parameter (specified by `idx`) in the tla file `f`
'''
def update_param_in_file(f, idx):
    f1 = open(f, 'r')
    temp = open('temp', 'w')
    str = '{0} =='.format(IDX_TO_STR_IN_MC_FILE[idx])
    while True:
        line = f1.readline()
        if line == '': break

        if str in line:
            if idx in [CONFIG_IDX_BALLOTS, CONFIG_IDX_PROPOSERS]:
                line = '{0} 1..{1}\n'.format(str, config[f][idx])
            elif idx == CONFIG_IDX_ACCEPTORS:
                a1 = config[f][CONFIG_IDX_PROPOSERS]+1
                an = config[f][CONFIG_IDX_PROPOSERS]+config[f][idx]
                line = '{0} {1}..{2}\n'.format(str, a1, an)
                quorums = list(combinations(range(a1, an+1), config[f][idx] // 2 + 1))
                quorums = [pythonlist_to_tlaset(quorum) for quorum in quorums]
                line += 'MC_Quorums == {0}\n'.format(pythonlist_to_tlaset(quorums))
                '''
                ASSUMES: We assume that the Quorum definition is immediately
                succeeding the Acceptors definiton.
                TODO: change this to read Quorums == instead.
                Reads the Quorums == {...} line in TLA file
                '''
                f1.readline()
            else:
                line = '{0} {1}\n'.format(str, config[f][idx])
        temp.write(line)
    f1.close()
    temp.close()
    os.remove(Path(Path(), f))
    os.rename(Path(Path(),'temp'), Path(Path(), f))

'''
Parses the successful model checking `log` for file `f`.
Returns the number of states explored and time (in seconds) taken by model checker
as a list of strings
'''
def analyze(log, f):
    log = log.split('Model checking completed. No error has been found.', maxsplit=1)[1]
    numstates = int(re.search('\n(.*) states generated', log)[1])
    cputime = re.search('Finished in (.*) at', log)[1]
    cputime_s = 0
    if 'min' in cputime:
        t = cputime.split('min ')
        cputime_s += int(t[0]) * 60
        cputime = t[1]
    if 's' in cputime:
        cputime_s += int(cputime.split('s')[0])
    #print(log)
    #print(numstates)
    #print(cputime_s)

    plots[f][PLOT_STABLE_START][config[f][CONFIG_IDX_STABLE_START]] = config[f][CONFIG_IDX_STABLE_DURATION]
    plots[f][PLOT_STATES][config[f][CONFIG_IDX_STABLE_START]] = numstates
    return [str(numstates), str(cputime_s)]

'''
Invokes the model checker assuming the `config` for Ballots, Proposers, and
Acceptors. It will iterate over all combinations for STABLE_START and STABLE_DURATION
as dictated by the TRIES_* variables
'''
def model_check_fixed_ballots_proposers_acceptors(f):
    config[f][CONFIG_IDX_STABLE_START] = 0
    config[f][CONFIG_IDX_STABLE_DURATION] = 5 # TODO: Change this. Use result[f] of prev run
    for i in range(TRIES_START):
        update_param_in_file(f, CONFIG_IDX_STABLE_START)
        for j in range(MAXTRIES_DURATION):
            update_param_in_file(f, CONFIG_IDX_STABLE_DURATION)
            r = subprocess.run(['java', 'tlc2.TLC', '-deadlock', f],
                capture_output=True)

            if 'Error: Invariant MC_Inv is violated.' in r.stdout.decode():
                #FAIL: Try again by incrementing Duration
                print("Consensus NOT acheived with {0}".format(config[f]))
                config[f][CONFIG_IDX_STABLE_DURATION] += 1
                f2 = open(f + 'logf', 'wb')
                f2.write(r.stdout)
                f2.close()
                #print(r.stdout.decode())
            else:
                #PASS: Store result and increment Start
                print("Consensus acheived with {0}".format(config[f]))
                result[f].append(
                    [str(x) for x in config[f]] + analyze(r.stdout.decode(), f))
                f2 = open(f + 'logp', 'wb')
                f2.write(r.stdout)
                f2.close()
                break
        config[f][CONFIG_IDX_STABLE_START] += 1

'''
Plots results in l
'''
def plot_results(l, ax):
    color = 'tab:red'
    ax.plot(*zip(*sorted(l[PLOT_STATES].items())), color=color)
    ax.tick_params(axis='y', labelcolor=color)
    #ax.set_yticks(list(l[PLOT_STATES].values()))

    ax2 = ax.twinx()
    color = 'tab:blue'
    ax2.plot(*zip(*sorted(l[PLOT_STABLE_START].items())), color=color)
    #ax2.set_yticks(list(l[PLOT_STABLE_START].values()))
    ax2.tick_params(axis='y', labelcolor=color)

'''
Plots results from file `temp_plots`. For debugging plotting code
'''
def plot_from_file():
    fplots = open('temp_plots', 'r')
    fig, axes = plt.subplots(nrows=TRIES_BALLOTS, ncols=TRIES_ACCEPTORS, squeeze=False, sharex=True)
    i = 0
    for line in fplots:
        plot = json.loads(line)
        print(plot)
        plot_results(list(plot.values())[0], axes[i][0])
        i += 1
    fig.text(0.5, 0.02, 'Stable duration start tick', ha='center')
    fig.text(0.01, 0.5, 'Number of states explored by Model Checker', va='center', rotation='vertical', color='tab:red')
    fig.text(0.98, 0.5, 'Minimum config duration length for consensus', va='center', rotation='vertical', color='tab:blue')
    plt.show()
    #exit()

'''
Main loop.
TODO: Currently plotting works for only one file.
'''
fplots = open('temp_plots', 'w')
files = [f for f in os.listdir('.') if f in config.keys()]
for f in files:
    if f == 'PaxosUs_MC.tla':
        fig, axes = plt.subplots(nrows=TRIES_BALLOTS, ncols=TRIES_ACCEPTORS, squeeze=False, sharex=True)
        for i in range(TRIES_BALLOTS):
            update_param_in_file(f, CONFIG_IDX_BALLOTS)
            config[f][CONFIG_IDX_ACCEPTORS] = 3
            for j in range(TRIES_ACCEPTORS):
                update_param_in_file(f, CONFIG_IDX_ACCEPTORS)
                model_check_fixed_ballots_proposers_acceptors(f)
                fplots.write(json.dumps(plots))
                fplots.write('\n')
                plot_results(plots[f], axes[i][j])
                config[f][CONFIG_IDX_ACCEPTORS] += 1
            config[f][CONFIG_IDX_BALLOTS] += 1
        fig.text(0.5, 0.02, 'Stable duration start tick', ha='center')
        fig.text(0.01, 0.5, 'Number of states explored by Model Checker', va='center', rotation='vertical', color='tab:red')
        fig.text(0.98, 0.5, 'Minimum config duration length for consensus', va='center', rotation='vertical', color='tab:blue')
fplots.close()

'''
Print latex table for the generated data
'''
for f in files:
    print('\n')
    print('-'*20)
    if f == 'PaxosUs_MC.tla':
        df = pd.DataFrame(
            [[r[CONFIG_IDX_BALLOTS], r[CONFIG_IDX_ACCEPTORS], r[CONFIG_IDX_STABLE_START],
                r[CONFIG_IDX_STABLE_DURATION], r[CONFIG_IDX_STABLE_DURATION+1],
                r[CONFIG_IDX_STABLE_DURATION+2]] for r in result[f]],
            columns=['Ballots', 'Acceptors', 'Start', 'Duration', 'Model Checker States', 'Model Checker time(s)'])
        print(df)
        print(df.to_latex(index=False))

'''
Show the plots
'''
plt.show()

